Probing CPT Violation with High-Energy Neutrinos: Channel-Resolved Oscillations in Earth Matter from TeV to PeV

We present a numerical three-flavour study of neutrino and antineutrino propagation through a four-shell Earth model in the presence of a CPT-odd contribution to the effective Hamiltonian. The framework incorporates standard PMNS mixing, vacuum mass-squared terms, the charged-current matter potential, and a Hermitian CPT-odd matrix. Using ordered evolution through concentric Earth layers, we calculate all nine flavour transition probabilities, the normalized same-index neutrino-antineutrino channel asymmetry, and the zenith-angle dependence of the detector-level flavour composition for pion-decay, muon-damped, and neutron-decay source scenarios. The numerical implementation satisfies the unitarity of the PMNS matrix and evolution operator, together with probability conservation, to machine precision. At 100 TeV and vertical incidence, the calculated probability matrix agrees with the benchmark results within the quoted precision. Furthermore, the absolute normalized (e -> mu) channel asymmetry exhibits an approximately E^(-1) dependence over the investigated energy range, consistent with the expected leading-order behaviour when the vacuum contribution acts as a perturbation to the energy-independent matter and CPT-odd terms. The detector-level flavour composition reproduces the overall zenith-angle dependence, although some discrepancies remain in the locations of the muon-flavour extrema relative to the benchmark values. These results provide a numerical investigation of CPT-odd effects in high-energy neutrino propagation through the Earth.

==> anc/figure2_slope.txt <==
Fitted slope for e->mu, 190 TeV to 1 PeV: -0.9999999151


==> anc/figure4_extrema.csv <==
source,flavour,minimum,maximum,cosz_at_min,cosz_at_max
Pion decay (1:2:0),Re,0.30404356781402153,0.3485757893214785,-0.8848,-0.8389
Pion decay (1:2:0),Rmu,0.3230981115057868,0.3491073228816658,-0.8407,-0.1
Pion decay (1:2:0),Rtau,0.32748202984962166,0.3502440636860478,-0.838,-0.21430000000000005
Muon-damped (0:1:0),Re,0.18107535041945028,0.41234109704088134,-0.8848,-0.8389
Muon-damped (0:1:0),Rmu,0.2805516972615047,0.4146489373332691,-0.8407,-0.1
Muon-damped (0:1:0),Rtau,0.3034061662575843,0.41939989137776945,-0.838,-0.21250000000000002
Neutron decay (1:0:0),Re,0.22104517388267278,0.5499800026031642,-0.8389,-0.8848
Neutron decay (1:0:0),Rmu,0.2180240939784592,0.4081909399943511,-0.1,-0.8407
Neutron decay (1:0:0),Rtau,0.21192474129171177,0.3756337570336964,-0.2116,-0.838


==> anc/neutrino_cpt_reproduction.py <==
#!/usr/bin/env python3
"""
Independent numerical implementation for:
CPT-odd effects in three-flavour neutrino oscillations through a
four-shell Earth model.

Run:
    pip install numpy scipy matplotlib
    python neutrino_cpt_reproduction.py

Outputs are written to ./neutrino_outputs/
Conventions:
    P(alpha -> beta) = |S[beta, alpha]|^2
    Matrix rows in the returned probability matrix are initial flavours.
    Matrix columns are final flavours.
"""
from pathlib import Path
import numpy as np
import matplotlib.pyplot as plt
from scipy.linalg import expm

OUT = Path("neutrino_outputs")
OUT.mkdir(exist_ok=True)

# ---------------------------- Constants -----------------------------------
HBARC_EV_KM = 1.973269804e-10
R_EARTH_KM = 6371.0
R_CM_KM = 3480.0
R_ICB_KM = 1221.0
R_CRUST_BOTTOM_KM = 6336.0

# Oscillation parameters (normal ordering)
S12_2, S13_2, S23_2 = 0.307, 0.022, 0.55
DELTA_CP_DEG = 195.0
DM21_EV2 = 7.4e-5
DM31_EV2 = 2.5e-3

# Earth layers: outer radius, inner radius, density, electron fraction
LAYERS = [
    ("Crust", R_EARTH_KM, R_CRUST_BOTTOM_KM, 2.8, 0.4957),
    ("Mantle", R_CRUST_BOTTOM_KM, R_CM_KM, 4.5, 0.4957),
    ("Outer core", R_CM_KM, R_ICB_KM, 11.0, 0.4656),
    ("Inner core", R_ICB_KM, 0.0, 13.0, 0.4656),
]
FLAVOURS = ("e", "mu", "tau")


def pmns_matrix():
    """PDG convention for the three-flavour PMNS matrix."""
    s12, s13, s23 = np.sqrt([S12_2, S13_2, S23_2])
    c12, c13, c23 = np.sqrt([1-S12_2, 1-S13_2, 1-S23_2])
    d = np.deg2rad(DELTA_CP_DEG)
    e_id = np.exp(1j*d)
    U = np.array([
        [c12*c13, s12*c13, s13*np.conj(e_id)],
        [-s12*c23-c12*s23*s13*e_id,
         c12*c23-s12*s23*s13*e_id, s23*c13],
        [s12*s23-c12*c23*s13*e_id,
         -c12*s23-s12*c23*s13*e_id, c23*c13]
    ], dtype=complex)
    return U


U = pmns_matrix()
Udag = U.conj().T


def matter_potential(rho, Ye):
    """Wolfenstein charged-current potential in eV."""
    return 7.63e-14 * Ye * rho


def b_matrix(db21_GeV=0.0, db31_GeV=0.0):
    """CPT-odd term b = U diag(0, db21, db31) U^dagger."""
    vals_eV = np.array([0.0, db21_GeV, db31_GeV]) * 1e9
    return U @ np.diag(vals_eV) @ Udag


def hamiltonian(E_GeV, rho, Ye, antinu=False,
                db21_GeV=0.0, db31_GeV=0.0,
                include_vacuum=True, include_matter=True, include_b=True):
    """Hamiltonian in flavour basis, with all terms in eV."""
    E_eV = E_GeV * 1e9
    mdiag = np.array([0.0, DM21_EV2, DM31_EV2])/(2.0*E_eV)
    Hvac = U @ np.diag(mdiag) @ Udag
    V = matter_potential(rho, Ye) if include_matter else 0.0
    Hmat = np.diag([V, 0.0, 0.0])
    b = b_matrix(db21_GeV, db31_GeV) if include_b else np.zeros((3,3), complex)
    if antinu:
        H = (Hvac.conj() if include_vacuum else 0.0) - b.conj() - Hmat
    else:
        H = (Hvac if include_vacuum else 0.0) + b + Hmat
    return H


def shell_half_lengths(cosz):
    """Half-chord shell lengths, from entry surface towards closest approach."""
    mu = abs(float(cosz))
    if not (0.0 < mu <= 1.0):
        raise ValueError("For up-going trajectories cos(theta_z) must be in [-1, 0).")
    impact = R_EARTH_KM * np.sqrt(1.0 - mu*mu)
    segments = []
    for name, rout, rin, rho, Ye in LAYERS:
        if impact >= rout:
            half = 0.0
        elif impact >= rin:
            half = np.sqrt(max(rout*rout-impact*impact, 0.0))
        else:
            half = (np.sqrt(max(rout*rout-impact*impact, 0.0))
                    - np.sqrt(max(rin*rin-impact*impact, 0.0)))
        if half > 1e-10:
            segments.append((name, rho, Ye, half))
    return segments


def ordered_path(cosz):
    """Far-side surface to centre, then centre to near-side surface."""
    half = shell_half_lengths(cosz)
    return half + list(reversed(half))


def evolution_operator(E_GeV, cosz=-1.0, antinu=False,
                       db21_GeV=0.0, db31_GeV=0.0,
                       include_vacuum=True, include_matter=True, include_b=True):
    """Ordered product of constant-density shell evolution matrices."""
    S = np.eye(3, dtype=complex)
    path = ordered_path(cosz)
    for name, rho, Ye, L_km in path:
        H = hamiltonian(E_GeV, rho, Ye, antinu, db21_GeV, db31_GeV,
                        include_vacuum, include_matter, include_b)
        Sl = expm(-1j * H * (L_km/HBARC_EV_KM))
        S = Sl @ S
    return S, path


def probability_matrix(S):
    """Rows=initial flavour, columns=final flavour."""
    return np.abs(S.T)**2


def propagate(E_GeV, cosz, antinu=False, db21_GeV=0.0, db31_GeV=0.0,
              include_vacuum=True, include_matter=True, include_b=True):
    S, path = evolution_operator(E_GeV, cosz, antinu, db21_GeV, db31_GeV,
                                 include_vacuum, include_matter, include_b)
    return probability_matrix(S), S, path


def surface_fractions(source):
    """Vacuum-averaged astrophysical flavour fractions at Earth surface."""
    fsrc = np.asarray(source, dtype=float)
    fsrc = fsrc / fsrc.sum()
    averaged = np.abs(U)**2 @ np.abs(U.T)**2
    return fsrc @ averaged


SOURCES = {
    "Pion decay (1:2:0)": np.array([1.0, 2.0, 0.0]),
    "Muon-damped (0:1:0)": np.array([0.0, 1.0, 0.0]),
    "Neutron decay (1:0:0)": np.array([1.0, 0.0, 0.0]),
}


def detector_fractions(E_GeV, cosz, source, db31_GeV=2e-22,
                       include_b=True):
    fsurf = surface_fractions(source)
    P, _, _ = propagate(E_GeV, cosz, False, 0.0, db31_GeV,
                        True, True, include_b)
    return fsurf @ P


def normalized_cpt_asymmetry(Pnu, Panti):
    den = Pnu + Panti
    return np.divide(Pnu-Panti, den, out=np.zeros_like(den), where=den>0)


def max_unitarity_error(S):
    return np.max(np.abs(S.conj().T @ S - np.eye(3)))


def plot_figure1():
    cz = np.linspace(-1.0, -0.1, 181)
    fig, axes = plt.subplots(3, 3, figsize=(13, 10), sharex=True)
    for a in range(3):
        for b in range(3):
            ax = axes[a,b]
            for E, anti, label, style in [
                (1e3, False, r"$\nu$, 1 TeV", "-"),
                (1e3, True, r"$\bar\nu$, 1 TeV", "--"),
                (1e5, False, r"$\nu$, 100 TeV", ":"),
            ]:
                vals=[]
                for z in cz:
                    P,_,_=propagate(E,z,anti,0,5e-23)
                    vals.append(P[a,b])
                ax.plot(cz, vals, style, lw=1.5, label=label)
            ax.set_title(f"{FLAVOURS[a]} -> {FLAVOURS[b]}")
            ax.grid(alpha=.25)
            if a==2: ax.set_xlabel(r"$\cos\theta_z$")
            if b==0: ax.set_ylabel("Probability")
            if a==0 and b==0: ax.legend(fontsize=7)
    fig.suptitle("Figure 1. Three-flavour probabilities versus zenith angle")
    fig.tight_layout()
    fig.savefig(OUT/"figure1_channel_probabilities.png", dpi=220)
    plt.close(fig)


def plot_figure2():
    energies=np.logspace(2,6,120)  # GeV
    cz=-1.0
    vals=np.zeros((9,len(energies)))
    for k,E in enumerate(energies):
        Pn,_,_=propagate(E,cz,False,0,5e-23)
        Pa,_,_=propagate(E,cz,True,0,5e-23)
        vals[:,k]=np.abs(normalized_cpt_asymmetry(Pn,Pa)).ravel()
    fig,ax=plt.subplots(figsize=(8.5,6))
    for i in range(3):
        for j in range(3):
            ax.loglog(energies, vals[3*i+j], label=f"{FLAVOURS[i]}->{FLAVOURS[j]}")
    # fit e->mu over the paper's approximate high-energy interval
    mask=(energies>=1.9e5)&(energies<=1e6)
    slope,intercept=np.polyfit(np.log10(energies[mask]),
                               np.log10(np.maximum(vals[1,mask],1e-300)),1)
    ax.set_xlabel("Energy E [GeV]"); ax.set_ylabel(r"$|A_{\nu\bar\nu}^{\alpha\beta}|$")
    ax.set_title(f"Figure 2. Normalized same-index nu-nubar asymmetry; e->mu slope = {slope:.4f}")
    ax.grid(True,which="both",alpha=.25); ax.legend(ncol=3,fontsize=8)
    fig.tight_layout(); fig.savefig(OUT/"figure2_cpt_asymmetry_energy.png",dpi=220); plt.close(fig)
    (OUT/"figure2_slope.txt").write_text(f"Fitted slope for e->mu, 190 TeV to 1 PeV: {slope:.10f}\n")


def plot_figure3():
    dbs=np.logspace(-24,-21,140)
    fig,axes=plt.subplots(1,2,figsize=(13,5),sharey=True)
    for ax,scenario in zip(axes,["db31","db21"]):
        for a in range(3):
            for b in range(3):
                vals=[]
                for db in dbs:
                    P,_,_=propagate(1e5,-1.0,False,db if scenario=="db21" else 0,
                                    db if scenario=="db31" else 0)
                    vals.append(P[a,b])
                ax.semilogx(dbs,vals,label=f"{FLAVOURS[a]}->{FLAVOURS[b]}")
        ax.set_xlabel(r"$\delta b$ [GeV]"); ax.set_title(r"Only $\delta b_{31}\ne 0$" if scenario=="db31" else r"Only $\delta b_{21}\ne 0$")
        ax.grid(alpha=.25)
    axes[0].set_ylabel("Probability"); axes[1].legend(fontsize=7,ncol=3)
    fig.suptitle("Figure 3. Channel probabilities versus CPT-odd parameter at 100 TeV")
    fig.tight_layout(); fig.savefig(OUT/"figure3_cpt_parameter_scan.png",dpi=220); plt.close(fig)


def plot_figure4():
    # Match the up-going zenith interval displayed in source Figure 4.
    cz=np.linspace(-1.0,-0.1,1001)
    fig,axes=plt.subplots(1,3,figsize=(14,5),sharey=True)
    rows=[]
    for ax,(name,src) in zip(axes,SOURCES.items()):
        fs=surface_fractions(src)
        vals=np.array([detector_fractions(1e5,z,src) for z in cz])
        for k,lab in enumerate([r"$R_e$",r"$R_\mu$",r"$R_\tau$"]):
            ax.plot(cz,vals[:,k],label=lab,lw=1.6)
        ax.axhline(fs[0],color="C0",ls=":",alpha=.4)
        ax.axhline(fs[1],color="C1",ls=":",alpha=.4)
        ax.axhline(fs[2],color="C2",ls=":",alpha=.4)
        ax.axvline(-np.sqrt(1-(R_CM_KM/R_EARTH_KM)**2),color="k",ls="--",lw=.8)
        ax.set_title(name); ax.set_xlabel(r"$\cos\theta_z$"); ax.grid(alpha=.25)
        for k,label in enumerate(["Re","Rmu","Rtau"]):
            rows.append((name,label,float(vals[:,k].min()),float(vals[:,k].max()),
                         float(cz[vals[:,k].argmin()]),float(cz[vals[:,k].argmax()])))
    axes[0].set_ylabel("Detector flavour fraction"); axes[0].legend(fontsize=8)
    fig.suptitle(r"Figure 4. Detector flavour fractions at 100 TeV, $\delta b_{31}=2\times10^{-22}$ GeV")
    fig.tight_layout(); fig.savefig(OUT/"figure4_detector_flavour_scan.png",dpi=220); plt.close(fig)
    with open(OUT/"figure4_extrema.csv","w") as f:
        f.write("source,flavour,minimum,maximum,cosz_at_min,cosz_at_max\n")
        for r in rows: f.write(",".join(map(str,r))+"\n")


def main():
    # Core numerical diagnostics at vertical incidence
    P,S,path=propagate(1e5,-1.0,False,0,5e-23)
    Pa,Sa,_=propagate(1e5,-1.0,True,0,5e-23)
    total_length=sum(x[3] for x in path)
    report = [
        "INDEPENDENT CPT NEUTRINO REPRODUCTION",
        f"PMNS unitarity error: {max_unitarity_error(U):.6e}",
        f"Neutrino evolution unitarity error: {max_unitarity_error(S):.6e}",
        f"Antineutrino evolution unitarity error: {max_unitarity_error(Sa):.6e}",
        f"Neutrino probability conservation error: {np.max(np.abs(P.sum(axis=1)-1)):.6e}",
        f"Antineutrino probability conservation error: {np.max(np.abs(Pa.sum(axis=1)-1)):.6e}",
        f"Vertical path length: {total_length:.6f} km",
        "Vertical probability matrix:",
        np.array2string(P,precision=8),
        "Vertical normalized CPT asymmetry:",
        np.array2string(normalized_cpt_asymmetry(P,Pa),precision=8),
        "",
        "Surface flavour fractions:"
    ]
    for name,src in SOURCES.items():
        report.append(f"{name}: {surface_fractions(src)}")
    (OUT/"numerical_validation.txt").write_text("\n".join(report))
    plot_figure1()
    plot_figure2()
    plot_figure3()
    plot_figure4()
    print("\n".join(report))
    print(f"\nFigures and diagnostics saved in: {OUT.resolve()}")


if __name__=="__main__":
    main()


==> anc/numerical_validation.txt <==
INDEPENDENT CPT NEUTRINO REPRODUCTION
PMNS unitarity error: 1.110261e-16
Neutrino evolution unitarity error: 1.110261e-15
Antineutrino evolution unitarity error: 1.110488e-15
Neutrino probability conservation error: 1.221245e-15
Antineutrino probability conservation error: 1.332268e-15
Vertical path length: 12742.000000 km
Vertical probability matrix:
[[0.99231588 0.00422631 0.00345781]
 [0.00422623 0.00958235 0.98619142]
 [0.00345789 0.98619134 0.01035077]]
Vertical normalized CPT asymmetry:
[[-1.11847606e-05  1.45772622e-03  1.43275332e-03]
 [ 1.43745228e-03 -1.51183002e-04 -4.68200550e-06]
 [ 1.45753258e-03 -4.76876250e-06 -3.18538342e-05]]

Surface flavour fractions:
Pion decay (1:2:0): [0.30404328 0.35453444 0.34142228]
Muon-damped (0:1:0): [0.18107384 0.44126474 0.37766142]
Neutron decay (1:0:0): [0.54998215 0.18107384 0.26894401]
